Conditional Model Checking

Software model checking, as an undecidable problem, has three possible outcomes: (1) the program satisfies the specification, (2) the program does not satisfy the specification, and (3) the model checker fails. The third outcome usually manifests itself in a space-out, time-out, or one component of the verification tool giving up; in all of these failing cases, significant computation is performed by the verification tool before the failure, but no result is reported. We propose to reformulate the model-checking problem as follows, in order to have the verification tool report a summary of the performed work even in case of failure: given a program and a specification, the model checker returns a condition P ---usually a state predicate--- such that the program satisfies the specification under the condition P ---that is, as long as the program does not leave states in which P is satisfied. We are of course interested in model checkers that return conditions P that are as weak as possible. Instead of outcome (1), the model checker will return P = true; instead of (2), the condition P will return the part of the state space that satisfies the specification; and in case (3), the condition P can summarize the work that has been performed by the model checker before space-out, time-out, or giving up. If complete verification is necessary, then a different verification method or tool may be used to focus on the states that violate the condition. We give such conditions as input to a conditional model checker, such that the verification problem is restricted to the part of the state space that satisfies the condition. Our experiments show that repeated application of conditional model checkers, using different conditions, can significantly improve the verification results, state-space coverage, and performance.

==> examples-loop.c <==
#include <assert.h>

void main() {
  int x = 1;
  if (nondet_int()) {
    while (x < 10000) {
      x++;
    }
    assert (x == 10000);
  } else {
    x = 0;
  }
  assert (x != 0);
}


==> examples-non-linear-condition-non-linear-condition.c <==
#include <assert.h>

int main() {
  int p = nondet_int();

  if (p) {
    int i;
    for (i = 0; i < 1000000; i++);
    assert(i >= 1000000);

  } else {
    int x = 5;
    int y = 6;
    int r = x * y;
    assert(r >= x);
  }
  return 0;
}

